Large $N$ critical exponents for the chiral Heisenberg Gross-Neveu universality class

We compute the large $N$ critical exponents $\eta$, $\eta_\phi$ and $1/\nu$ in $d$-dimensions in the chiral Heisenberg Gross-Neveu model to several orders in powers of $1/N$. For instance, the large $N$ conformal bootstrap method is used to determine $\eta$ at $O(1/N^3)$ while the other exponents are computed to $O(1/N^2)$. Estimates of the exponents for a phase transition in graphene are given which are shown to be commensurate with other approaches. In particular the behaviour of the exponents in $2$ $<$ $d$ $<$ $4$ is in qualitative agreement with a functional renormalization group analysis. The $\epsilon$-expansion of the exponents near four dimensions are in agreement with recent four loop perturbation theory.

==> anc/chgnexps.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Electronic version of large N critical exponents for the chiral
                     Heisenberg Gross-Neveu model 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Psi(x) is the Euler psi-function.
Psi(1,x) is the first derivative of the Euler psi-function.
The spacetime dimension d = 2*mu.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


eta1 := + ( - 3/mu*(Gamma(2*mu-1))/(Gamma(1-mu))/(Gamma(mu-1))/(Gamma(mu))^2 ):

eta2 := + ( + (2*mu-3)/3/(mu-1)

                 *( + Psi(2*mu-1) - Psi(1) + Psi(2-mu) - Psi(mu) )

              + (4*mu^2-6*mu+1)/2/mu/(mu-1)^2 )*eta1^2:

eta3 := + 2/27*mu^2/(mu-1)^3
            *( - 111/8
               - 27/4*mu^(-4)
               + 81/4*mu^(-3)
               - 207/8*mu^(-2)
               + 9*mu^(-1)
               - 3/8*(mu-1)^(-1)
               + 87/4*mu
               - 21/2*mu^2
               - 6*Psi( - 1 + mu)
               + 81/4*Psi( - 1 + mu)*mu^(-3)
               - 225/4*Psi( - 1 + mu)*mu^(-2)
               + 63*Psi( - 1 + mu)*mu^(-1)
               - 111/4*Psi( - 1 + mu)*mu
               + 21/2*Psi( - 1 + mu)*mu^2
               - 36*Psi( - 1 + mu)^2
               - 81/4*Psi( - 1 + mu)^2*mu^(-2)
               + 189/4*Psi( - 1 + mu)^2*mu^(-1)
               + 9*Psi( - 1 + mu)^2*mu
               + 72*Psi( - 1 + mu)*Psi( - 1 + 2*mu)
               + 81/2*Psi( - 1 + mu)*Psi( - 1 + 2*mu)*mu^(-2)
               - 189/2*Psi( - 1 + mu)*Psi( - 1 + 2*mu)*mu^(-1)
               - 18*Psi( - 1 + mu)*Psi( - 1 + 2*mu)*mu
               + 72*Psi( - 1 + mu)*Psi(1 - mu)
               + 81/2*Psi( - 1 + mu)*Psi(1 - mu)*mu^(-2)
               - 189/2*Psi( - 1 + mu)*Psi(1 - mu)*mu^(-1)
               - 18*Psi( - 1 + mu)*Psi(1 - mu)*mu
               + 6*Psi( - 1 + 2*mu)
               - 81/4*Psi( - 1 + 2*mu)*mu^(-3)
               + 225/4*Psi( - 1 + 2*mu)*mu^(-2)
               - 63*Psi( - 1 + 2*mu)*mu^(-1)
               + 111/4*Psi( - 1 + 2*mu)*mu
               - 21/2*Psi( - 1 + 2*mu)*mu^2
               - 36*Psi( - 1 + 2*mu)^2
               - 81/4*Psi( - 1 + 2*mu)^2*mu^(-2)
               + 189/4*Psi( - 1 + 2*mu)^2*mu^(-1)
               + 9*Psi( - 1 + 2*mu)^2*mu
               - 72*Psi( - 1 + 2*mu)*Psi(1 - mu)
               - 81/2*Psi( - 1 + 2*mu)*Psi(1 - mu)*mu^(-2)
               + 189/2*Psi( - 1 + 2*mu)*Psi(1 - mu)*mu^(-1)
               + 18*Psi( - 1 + 2*mu)*Psi(1 - mu)*mu
               + 6*Psi(1 - mu)
               - 81/4*Psi(1 - mu)*mu^(-3)
               + 225/4*Psi(1 - mu)*mu^(-2)
               - 63*Psi(1 - mu)*mu^(-1)
               + 111/4*Psi(1 - mu)*mu
               - 21/2*Psi(1 - mu)*mu^2
               - 36*Psi(1 - mu)^2
               - 81/4*Psi(1 - mu)^2*mu^(-2)
               + 189/4*Psi(1 - mu)^2*mu^(-1)
               + 9*Psi(1 - mu)^2*mu
               - 6*Psi(1)
               + 81/4*Psi(1)*mu^(-3)
               - 225/4*Psi(1)*mu^(-2)
               + 63*Psi(1)*mu^(-1)
               - 111/4*Psi(1)*mu
               + 21/2*Psi(1)*mu^2
               - 72*Psi(1)*Psi( - 1 + mu)
               - 81/2*Psi(1)*Psi( - 1 + mu)*mu^(-2)
               + 189/2*Psi(1)*Psi( - 1 + mu)*mu^(-1)
               + 18*Psi(1)*Psi( - 1 + mu)*mu
               + 72*Psi(1)*Psi( - 1 + 2*mu)
               + 81/2*Psi(1)*Psi( - 1 + 2*mu)*mu^(-2)
               - 189/2*Psi(1)*Psi( - 1 + 2*mu)*mu^(-1)
               - 18*Psi(1)*Psi( - 1 + 2*mu)*mu
               + 72*Psi(1)*Psi(1 - mu)
               + 81/2*Psi(1)*Psi(1 - mu)*mu^(-2)
               - 189/2*Psi(1)*Psi(1 - mu)*mu^(-1)
               - 18*Psi(1)*Psi(1 - mu)*mu
               - 36*Psi(1)^2
               - 81/4*Psi(1)^2*mu^(-2)
               + 189/4*Psi(1)^2*mu^(-1)
               + 9*Psi(1)^2*mu
               + 9/2*Psi(1)*Psi(1, - 1 + mu)
               - 9*Psi(1)*Psi(1, - 1 + mu)*mu
               + 9/2*Psi(1)*Psi(1, - 1 + mu)*mu^2
               - 9/2*Psi(1)*Psi(1,1)
               + 9*Psi(1)*Psi(1,1)*mu
               - 9/2*Psi(1)*Psi(1,1)*mu^2
               + 141/8*Psi(1, - 1 + mu)
               + 81/8*Psi(1, - 1 + mu)*mu^(-2)
               - 27*Psi(1, - 1 + mu)*mu^(-1)
               - 3/8*Psi(1, - 1 + mu)*mu
               - 3/8*Psi(1, - 1 + mu)*mu^2
               + 9/2*Psi(1, - 1 + mu)*Psi( - 1 + mu)
               - 9*Psi(1, - 1 + mu)*Psi( - 1 + mu)*mu
               + 9/2*Psi(1, - 1 + mu)*Psi( - 1 + mu)*mu^2
               - 9/2*Psi(1, - 1 + mu)*Psi( - 1 + 2*mu)
               + 9*Psi(1, - 1 + mu)*Psi( - 1 + 2*mu)*mu
               - 9/2*Psi(1, - 1 + mu)*Psi( - 1 + 2*mu)*mu^2
               - 9/2*Psi(1, - 1 + mu)*Psi(1 - mu)
               + 9*Psi(1, - 1 + mu)*Psi(1 - mu)*mu
               - 9/2*Psi(1, - 1 + mu)*Psi(1 - mu)*mu^2
               - 9/4*Psi(1, - 1 + mu)*Xi(mu)
               + 9/2*Psi(1, - 1 + mu)*Xi(mu)*mu
               - 9/4*Psi(1, - 1 + mu)*Xi(mu)*mu^2
               - 12*Psi(1, - 1 + 2*mu)
               - 27/4*Psi(1, - 1 + 2*mu)*mu^(-2)
               + 63/4*Psi(1, - 1 + 2*mu)*mu^(-1)
               + 3*Psi(1, - 1 + 2*mu)*mu
               + 12*Psi(1,1 - mu)
               + 27/4*Psi(1,1 - mu)*mu^(-2)
               - 63/4*Psi(1,1 - mu)*mu^(-1)
               - 3*Psi(1,1 - mu)*mu
               - 141/8*Psi(1,1)
               - 81/8*Psi(1,1)*mu^(-2)
               + 27*Psi(1,1)*mu^(-1)
               + 3/8*Psi(1,1)*mu
               + 3/8*Psi(1,1)*mu^2
               - 9/2*Psi(1,1)*Psi( - 1 + mu)
               + 9*Psi(1,1)*Psi( - 1 + mu)*mu
               - 9/2*Psi(1,1)*Psi( - 1 + mu)*mu^2
               + 9/2*Psi(1,1)*Psi( - 1 + 2*mu)
               - 9*Psi(1,1)*Psi( - 1 + 2*mu)*mu
               + 9/2*Psi(1,1)*Psi( - 1 + 2*mu)*mu^2
               + 9/2*Psi(1,1)*Psi(1 - mu)
               - 9*Psi(1,1)*Psi(1 - mu)*mu
               + 9/2*Psi(1,1)*Psi(1 - mu)*mu^2
               + 9/4*Psi(1,1)*Xi(mu)
               - 9/2*Psi(1,1)*Xi(mu)*mu
               + 9/4*Psi(1,1)*Xi(mu)*mu^2 )*eta1^3:

chipi1 := - 1/3*mu/(mu-1)*eta1:

chipi2 := + ( 
       - 5/9
          - 5/9*(mu-1)^(-3)
          - 4/9*(mu-1)^(-2)
          - 4/9*(mu-1)^(-1)
          - 14/9*mu
          - 2/9*Psi( - 1 + 2*mu)
          + 1/9*Psi( - 1 + 2*mu)*(mu-1)^(-2)
          - 1/9*Psi( - 1 + 2*mu)*(mu-1)^(-1)
          - 2/9*Psi(2 - mu)
          + 1/9*Psi(2 - mu)*(mu-1)^(-2)
          - 1/9*Psi(2 - mu)*(mu-1)^(-1)
          + 2/9*Psi(mu)
          - 1/9*Psi(mu)*(mu-1)^(-2)
          + 1/9*Psi(mu)*(mu-1)^(-1)
          + 2/9*Psi(1)
          - 1/9*Psi(1)*(mu-1)^(-2)
          + 1/9*Psi(1)*(mu-1)^(-1)
          - 1/3*Psi(1,mu)
          - 1/3*Psi(1,mu)*(mu-1)^(-1)
          - 1/3*Psi(1,mu)*mu
          + 1/3*Psi(1,1)
          + 1/3*Psi(1,1)*(mu-1)^(-1)
          + 1/3*Psi(1,1)*mu )*eta1^2:

lambda0 := + mu - 1:

lambda1 := - (2*mu-1)*eta1:

lambda2 := + ( + 2/3*mu*( + 8*mu^2 - 16*mu + 7 )/(mu-1)/(mu-2)^2/eta1 

              - 2*mu^2/9/(mu-1)^3

                *( + 41 + 9/4*mu^(-3) - 63/4*mu^(-2) + 45/2*mu^(-1)
                   + 7/4*(mu-2)^(-2) + 47/4*(mu-2)^(-1) - 102*mu + 79*mu^2
                   - 18*mu^3 - 33*Psi( - 1 + 2*mu)
                   + 9/2*Psi( - 1 + 2*mu)*mu^(-2)
                   - 21/2*Psi( - 1 + 2*mu)*mu^(-1)
                   - 7/2*Psi( - 1 + 2*mu)*(mu-2)^(-2)
                   - 11*Psi( - 1 + 2*mu)*(mu-2)^(-1)
                   + 163/2*Psi( - 1 + 2*mu)*mu - 68*Psi( - 1 + 2*mu)*mu^2
                   + 18*Psi( - 1 + 2*mu)*mu^3 + 6*Psi( - 1 + 2*mu)^2
                   + 3*Psi( - 1 + 2*mu)^2*(mu-2)^(-1)
                   - 9*Psi( - 1 + 2*mu)^2*mu + 6*Psi( - 1 + 2*mu)^2*mu^2
                   + 12*Psi( - 1 + 2*mu)*Psi(2 - mu)
                   + 6*Psi( - 1 + 2*mu)*Psi(2 - mu)*(mu-2)^(-1)
                   - 18*Psi( - 1 + 2*mu)*Psi(2 - mu)*mu
                   + 12*Psi( - 1 + 2*mu)*Psi(2 - mu)*mu^2 - 33*Psi(2 - mu)
                   + 9/2*Psi(2 - mu)*mu^(-2) - 21/2*Psi(2 - mu)*mu^(-1)
                   - 7/2*Psi(2 - mu)*(mu-2)^(-2) - 11*Psi(2 - mu)*(mu-2)^(-1)
                   + 163/2*Psi(2 - mu)*mu - 68*Psi(2 - mu)*mu^2
                   + 18*Psi(2 - mu)*mu^3 + 6*Psi(2 - mu)^2
                   + 3*Psi(2 - mu)^2*(mu-2)^(-1) - 9*Psi(2 - mu)^2*mu
                   + 6*Psi(2 - mu)^2*mu^2 + 33*Psi(mu) - 9/2*Psi(mu)*mu^(-2)
                   + 21/2*Psi(mu)*mu^(-1) + 7/2*Psi(mu)*(mu-2)^(-2)
                   + 11*Psi(mu)*(mu-2)^(-1) - 163/2*Psi(mu)*mu
                   + 68*Psi(mu)*mu^2 - 18*Psi(mu)*mu^3
                   - 12*Psi(mu)*Psi( - 1 + 2*mu)
                   - 6*Psi(mu)*Psi( - 1 + 2*mu)*(mu-2)^(-1)
                   + 18*Psi(mu)*Psi( - 1 + 2*mu)*mu
                   - 12*Psi(mu)*Psi( - 1 + 2*mu)*mu^2
                   - 12*Psi(mu)*Psi(2 - mu) - 6*Psi(mu)*Psi(2 - mu)*(mu-2)^(-1)
                   + 18*Psi(mu)*Psi(2 - mu)*mu - 12*Psi(mu)*Psi(2 - mu)*mu^2
                   + 6*Psi(mu)^2 + 3*Psi(mu)^2*(mu-2)^(-1) - 9*Psi(mu)^2*mu
                   + 6*Psi(mu)^2*mu^2 + 33*Psi(1) - 9/2*Psi(1)*mu^(-2)
                   + 21/2*Psi(1)*mu^(-1) + 7/2*Psi(1)*(mu-2)^(-2)
                   + 11*Psi(1)*(mu-2)^(-1) - 163/2*Psi(1)*mu + 68*Psi(1)*mu^2
                   - 18*Psi(1)*mu^3 - 12*Psi(1)*Psi( - 1 + 2*mu)
                   - 6*Psi(1)*Psi( - 1 + 2*mu)*(mu-2)^(-1)
                   + 18*Psi(1)*Psi( - 1 + 2*mu)*mu
                   - 12*Psi(1)*Psi( - 1 + 2*mu)*mu^2 - 12*Psi(1)*Psi(2 - mu)
                   - 6*Psi(1)*Psi(2 - mu)*(mu-2)^(-1)
                   + 18*Psi(1)*Psi(2 - mu)*mu
                   - 12*Psi(1)*Psi(2 - mu)*mu^2 + 12*Psi(1)*Psi(mu)
                   + 6*Psi(1)*Psi(mu)*(mu-2)^(-1) - 18*Psi(1)*Psi(mu)*mu
                   + 12*Psi(1)*Psi(mu)*mu^2 + 6*Psi(1)^2
                   + 3*Psi(1)^2*(mu-2)^(-1) - 9*Psi(1)^2*mu + 6*Psi(1)^2*mu^2
                   + 6*Psi(1, - 1 + 2*mu) + 3*Psi(1, - 1 + 2*mu)*(mu-2)^(-1)
                   - 9*Psi(1, - 1 + 2*mu)*mu + 6*Psi(1, - 1 + 2*mu)*mu^2
                   - 6*Psi(1,2 - mu) - 3*Psi(1,2 - mu)*(mu-2)^(-1)
                   + 9*Psi(1,2 - mu)*mu - 6*Psi(1,2 - mu)*mu^2 - 51/4*Psi(1,mu)
                   - 21/2*Psi(1,mu)*(mu-2)^(-1) + 21/2*Psi(1,mu)*mu
                   - 15/4*Psi(1,mu)*mu^2 - 9/2*Psi(1,mu)*mu^3 + 51/4*Psi(1,1)
                   + 21/2*Psi(1,1)*(mu-2)^(-1) - 21/2*Psi(1,1)*mu
                   + 15/4*Psi(1,1)*mu^2 + 9/2*Psi(1,1)*mu^3 ) )*eta1^2:

omega0 := + mu - 2:

omega1 := - 2/3*(2*mu-1)*(2*mu-3)*(mu-2)/(mu-1)*eta1:

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


